Random vortex and expansion-rate model for Oberbeck-Boussinesq fluid flows

By using a formulation of a class of compressible viscous flows with a heat source via vorticity and expansion-rate, we study the Oberbeck-Boussinesq flows. To this end we establish a new integral representation for solutions of parabolic equations subject to certain boundary condition, which allows us to develop a random vortex method for certain compressible flows and to compute numerically solutions of their dynamical models. Numerical experiments are carried out, which not only capture detailed B\'enard convection but also are capable of providing additional information on the fluid density and the dynamics of expansion-rate of the flow.

==> code/code_for_submitting/code_compressible_flow_boundary/SDE1.m <==
function [x1,x2]=SDE1(X1,X2,u1,u2,rho,deltaB1,deltaB2,miu,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的X1和X2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
x1=X1+timestep*u1+sqrt(2*miu*1./rho).*deltaB1;
x2=X2+timestep*u2+sqrt(2*miu*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_boundary/SDE2.m <==
function [y1,y2]=SDE2(Y1,Y2,u1,u2,rho,deltaB1,deltaB2,kaipai,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的X1和X2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
y1=Y1+timestep*u1+sqrt(2*kaipai*1./rho).*deltaB1;
y2=Y2+timestep*u2+sqrt(2*kaipai*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_boundary/SDE3.m <==
function [z1,z2]=SDE3(Z1,Z2,u1,u2,rho,deltaB1,deltaB2,lambda,miu,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的Z1和Z2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
z1=Z1+timestep*u1+sqrt(2*(lambda+miu)*1./rho).*deltaB1;
z2=Z2+timestep*u2+sqrt(2*(lambda+miu)*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_boundary/boundary_2d_new.m <==
tic
%1.初始化参数
miu=1;%miu常数
kaipai=0.15;%热常数
lambda=0.5;%lambda常数  
scale=2*pi;%空间尺度
timestep=0.5;%时间尺度
endtime=120;%终止时间
timescale=endtime/timestep;%多少个时间点
num=40;%空间尺度分多少格
s=2*scale/num;%mesh size
ep=0.1;%kernal中的epscion常数
%boundary_view=0.1;
boundary_huafen=10;
boundary_jiange=s/boundary_huafen;
ep_phi=0.1;
alpha=0.0005;
d=2;%维度
%i_1=-scale:s:scale;
i_1=-1*scale-5*s:s:scale+5*s;
i_2=[0:boundary_jiange:s,2*s:s:scale];
[x,y]=meshgrid(i_1,i_2);
max_tem=20;start_tem=5;
baochi_time=800;%baochi_time<timescale
[h_boundary,f_boundary,temperature_calculation]=calculation_theta_boundary(i_1,timescale,max_tem,start_tem,baochi_time,scale,s);



particle=1;
theta_total=cell(timescale,1);
u_total=cell(timescale,2);
rho_total=cell(timescale,1);
for i=1:timescale
    theta_total{i,1}=zeros(length(i_2),length(i_1));
    u_total{i,1}=zeros(length(i_2),length(i_1));
    u_total{i,2}=zeros(length(i_2),length(i_1));
    rho_total{i,1}=zeros(length(i_2),length(i_1));
end


for k=1:particle
%2.建立需要存储的变量（元胞）

    X_cell=cell(timescale,2);%存储历史的布朗运动
    Y_cell=cell(timescale,2);%存储历史的布朗运动
    Z_cell=cell(timescale,2);%存储历史的布朗运动
    u_cell=cell(timescale,2);%存储历史的速度，画图用
    u_x_cell=cell(timescale,2);%存储历史的u_x，计算新的X用
    u_y_cell=cell(timescale,2);%存储历史的u_y，计算新的Y用
    u_z_cell=cell(timescale,2);%存储历史的u_z，计算新的Z用
    w_cell=cell(timescale,1);%存储历史的omega
    w_cell_x=cell(timescale,1);%存储历史的omega
    w_cell_y=cell(timescale,1);%存储历史的omega
    w_cell_z=cell(timescale,1);%存储历史的omega
    phi_cell=cell(timescale,1);%存储历史的phi
    phi_cell_x=cell(timescale,1);%存储历史的phi_x
    phi_cell_y=cell(timescale,1);%存储历史的phi_y
    phi_cell_z=cell(timescale,1);%存储历史的phi_z
    theta_cell=cell(timescale,1);%存储历史的温度
    theta_cell_x=cell(timescale,1);
    rho_cell=cell(timescale,1);%存储历史的密度
    rho_cell_x=cell(timescale,1);%存储历史的关于x的密度
    rho_cell_y=cell(timescale,1);%存储历史的关于y的密度
    rho_cell_z=cell(timescale,1);%存储历史的关于z的密度

    flower_theta_cell=cell(timescale,1);%存储历史的花theta
    flower_theta_cell_y=cell(timescale,1);
    flower_theta_cell_forS=cell(timescale,1);
    %花theta形式也很特殊，是一个{t，1}的元胞，每个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*1的矩阵
    for i=1:timescale
        flower_theta_cell{i,1}=cell(length(i_2),length(i_1));
        flower_theta_cell_forS{i,1}=cell(length(i_2),length(i_1));
    end

    S=cell(timescale,1);%存储历史的S，计算用
    S_x=cell(timescale,1);S_y=cell(timescale,1);S_z=cell(timescale,1);
    %存储S用来计算R,S形式也很特殊，是一个{t，1}的元胞，每个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*d的矩阵
    for i=1:timescale
        tem=cell(length(i_2),length(i_1));
        S{i,1}=tem;S_x{i,1}=tem;S_y{i,1}=tem;S_z{i,1}=tem;
    end
    
    %R的形式是一个{t,1}的元胞，但是每一个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*d的矩阵
    R=cell(timescale,1);%存储历史的R，计算用
    for i=1:timescale
        tem=cell(length(i_2),length(i_1));
        R{i,1}=tem;
    end

    %3.给定各个变量的初值
    %B1=brwnm2(0,endtime,timestep);
    %B2=brwnm2(0,endtime,timestep);
    %B3=brwnm2(0,endtime,timestep);
    num=3;d=2;
    Brown=brwnm2_multi(0,endtime,timestep,length(i_2),length(i_1),d,num);


    %3.1 给XYZ和u,w初值
    w_0=zeros(length(i_2),length(i_1));%只用得到w0
    X1=zeros(length(i_2),length(i_1));%X的第一个维度
    X2=zeros(length(i_2),length(i_1));%X的第二个维度
    u_01=zeros(length(i_2),length(i_1));%u的初始第一个维度
    u_02=zeros(length(i_2),length(i_1));%u的初始第二个维度
    %假设u初值为(-10sin(x2),10sin(x2))
    for i=1:length(i_2)
        for j=1:length(i_1)
            %X1(i,j)=i_1(i);
            %X2(i,j)=i_2(j);
            if i==1
                u_01(i,j)=0;
                u_02(i,j)=0;
                w_0(i,j)=0;%w的初始条件  
            else
                u_01(i,j)=0;%u的初始条件
                u_02(i,j)=0;
                w_0(i,j)=0;%w的初始条件    
            end  
        end
    end
    X_cell{1,1}=x;X_cell{1,2}=y;%XYZ
    Y_cell{1,1}=x;Y_cell{1,2}=y;Z_cell{1,1}=x;Z_cell{1,2}=y;
    u_cell{1,1}=u_01;u_cell{1,2}=u_02;%u的初值
    w_cell{1,1}=w_0;w_cell_x{1,1}=w_0;w_cell_y{1,1}=w_0;w_cell_z{1,1}=w_0;
    u_x_cell{1,1}=u_01;u_x_cell{1,2}=u_02;%u_x的初值
    u_y_cell{1,1}=u_01;u_y_cell{1,2}=u_02;%u_y的初值
    u_z_cell{1,1}=u_01;u_z_cell{1,2}=u_02;%u_z的初值
    

    %3.2 给rho,theta,flower_theta,phi的初值
    %rho和theta是单独给，flower_theta,和phi分别跟theta和u有关
    %rho
    %rho_0=ones(length(i_1),length(i_2))+0.01*randn(length(i_1),length(i_2));%初始密度
    rho_0=ones(length(i_2),length(i_1));%初始密度
    rho_cell{1}=rho_0;
    rho_cell_x{1}=rho_0;
    rho_cell_y{1}=rho_0;
    rho_cell_z{1}=rho_0;
   

    %theta
    theta_0=zeros(length(i_2),length(i_1));
    for i=1:length(i_2)
        for j= 1:length(i_1)
            if i==1
                theta_0(i,j)=0.5;
                flower_theta_cell{1,1}{i,j}=[0;0];
                flower_theta_cell_y{1,1}{i,j}=[0;0];
                flower_theta_cell_forS{1,1}{i,j}=[0;0];
                
            else
                %theta_0(i,j)=0.01*(8*pi^2-x(i,j)^2-y(i,j)^2);
                a=rand(1);
                theta_0(i,j)=0.5;
                flower_theta_cell{1,1}{i,j}=[0;0];
                flower_theta_cell_y{1,1}{i,j}=[0;0];
                flower_theta_cell_forS{1,1}{i,j}=[0;0];
            end
        end
    end
    theta_cell{1}=theta_0;
    theta_cell_x{1}=theta_0;
    

    %phi
    phi_0=zeros(length(i_2),length(i_1));
    phi_0_x=zeros(length(i_2),length(i_1));
    phi_0_y=zeros(length(i_2),length(i_1));
    phi_0_z=zeros(length(i_2),length(i_1));
    for i=2:length(i_2)
        for j= 1:length(i_1)
            %phi_0(i,j)=-10*sin(y(i,j));
            %phi_0_x(i,j)=-10*sin(X_cell{1,2}(i,j));
            %phi_0_y(i,j)=-10*sin(Y_cell{1,2}(i,j));
            %phi_0_z(i,j)=-10*sin(Z_cell{1,2}(i,j));
            phi_0(i,j)=0;
            phi_0_x(i,j)=0;
            phi_0_y(i,j)=0;
            phi_0_z(i,j)=0;
        end
    end
    phi_cell{1,1}=phi_0;
    phi_cell_x{1,1}=phi_0_x;%存储历史的phi_x
    phi_cell_y{1,1}=phi_0_y;%存储历史的phi_y
    phi_cell_z{1,1}=phi_0_z;%存储历史的phi_z


    %S
    for i=1:length(i_2)
        for j= 1:length(i_1)
            if i==1
                 S{1,1}{i,j}=[0,0;0,0];
                 S_x{1,1}{i,j}=[0,0;0,0];
                 S_y{1,1}{i,j}=[0,0;0,0];
                 S_z{1,1}{i,j}=[0,0;0,0];
            else
                 S{1,1}{i,j}=[0,0;0,0];
                 S_x{1,1}{i,j}=[0,0;0,0];
                 S_y{1,1}{i,j}=[0,0;0,0];
                 S_z{1,1}{i,j}=[0,0;0,0];
            end
        end
    end

    %R
    for i=1:length(i_2)
        for j= 1:length(i_1)
            R{1,1}{i,j}=eye(d,d);
        end
    end

    sum_phi=phi_cell{1,1};
    sum_phi_x=phi_cell_x{1,1};%储存exp(phi)求和来节约内存
    sum_phi_y=phi_cell_y{1,1};
    sum_phi_z=phi_cell_z{1,1};
    target=cell(1,2);
    target{1,1}=x;target{1,2}=y;
    zhuangtaix=ones(size(x));%存储X历史跑出D区域的的时刻
    zhuangtaiy=ones(size(x));%存储Y历史跑出D区域的的时刻
    zhuangtaiz=ones(size(x));%存储Z历史跑出D区域的的时刻\
    zhuangtai=ones(size(x));
    now=zeros(size(x));
    
    sum_zhuangtai_y=cell(timescale,1);
    sum_zhuangtai_y{1,1}=zeros(length(i_2),length(i_1));

    
        
%4 迭代        
    for t=2:timescale
    
        %计算不同时刻的XYZ
        [a,b]=SDE1(X_cell{t-1,1},X_cell{t-1,2},u_x_cell{t-1,1},u_x_cell{t-1,2},rho_cell_x{t-1,1},Brown{t-1}{1,1},Brown{t-1}{2,1},miu,timestep);%输出X两个维度的矩阵，
        [c,d]=SDE2(Y_cell{t-1,1},Y_cell{t-1,2},u_y_cell{t-1,1},u_y_cell{t-1,1},rho_cell_y{t-1,1},Brown{t-1}{3,1},Brown{t-1}{4,1},kaipai,timestep);%输出Y两个维度的矩阵，
        [e,f]=SDE3(Z_cell{t-1,1},Z_cell{t-1,2},u_z_cell{t-1,1},u_z_cell{t-1,1},rho_cell_z{t-1,1},Brown{t-1}{5,1},Brown{t-1}{6,1},lambda,miu,timestep);%输出Z两个维度的矩阵，
        X_cell{t,1}=a;X_cell{t,2}=b;
        Y_cell{t,1}=c;Y_cell{t,2}=d;
        Z_cell{t,1}=e;Z_cell{t,2}=f;
        xzero=find(b<0);
        yzero=find(d<0);
        zzero=find(f<0);
        nowx=zeros(size(x));%存储X当前是否跑出D区域
        nowx(xzero)=1;
        zhuangtaix(xzero)=t;%存储X历史跑出D区域的的时刻
        nowy=zeros(size(x));%存储Y当前是否跑出D区域
        nowy(yzero)=1;
        sum_zhuangtai_y{t,1}=nowy;
        zhuangtaiy(yzero)=t;
        nowz=zeros(size(x));%存储Z当前是否跑出D区域
        nowz(zzero)=1;
        zhuangtaiz(zzero)=t;
    
        %计算u
        [u1,u2]=calculation_u_xyz(i_1,i_2,s,S{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,x,y,zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);
        u_cell{t,1}=u1;u_cell{t,2}=u2;

    
        %计算u_xyz
        [u_x1,u_x2]=calculation_u_xyz(i_1,i_2,s,S_x{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_x_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,X_cell{t,1},X_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);
        [u_y1,u_y2]=calculation_u_xyz(i_1,i_2,s,S_y{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_y_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Y_cell{t,1},Y_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);
        [u_z1,u_z2]=calculation_u_xyz(i_1,i_2,s,S_z{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_z_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Z_cell{t,1},Z_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);
        u_x_cell{t,1}=u_x1;u_x_cell{t,2}=u_x2;
        u_y_cell{t,1}=u_y1;u_y_cell{t,2}=u_y2;
        u_z_cell{t,1}=u_z1;u_z_cell{t,2}=u_z2;
    
        %计算S
        [S_new,phi,w_new]=calculation_S(i_1,i_2,s,S{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,x,y,zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);%输出S
        %phi=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target);
        phi_cell{t,1}=phi;
        S{t,1}=S_new;
        w_cell{t,1}=w_new;
        sum_phi=sum_phi+phi;
        %计算phi_xyz
        target_x=cell(1,2);target_x{1,1}=X_cell{t,1};target_x{1,2}=X_cell{t,2};
        target_y=cell(1,2);target_y{1,1}=Y_cell{t,1};target_y{1,2}=Y_cell{t,2};
        target_z=cell(1,2);target_z{1,1}=Z_cell{t,1};target_z{1,2}=Z_cell{t,2};
    
        %phi_x=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_x);
        [S_x_new,phi_x,w_x]=calculation_S(i_1,i_2,s,S_x{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_x_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,X_cell{t,1},X_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);%输出S
        phi_cell_x{t,1}=phi_x;
        w_cell_x{t,1}=w_x;
        S_x{t,1}=S_x_new;
    
        %phi_y=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_y);
        [S_y_new,phi_y,w_y]=calculation_S(i_1,i_2,s,S_y{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_y_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Y_cell{t,1},Y_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);%输出S
        S_y{t,1}=S_y_new;
        w_cell_y{t,1}=w_y;
        phi_cell_y{t,1}=phi_y;
    
        %phi_z=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_z);
        [S_z_new,phi_z,w_z]=calculation_S(i_1,i_2,s,S_z{t-1,1},phi_cell_z{t-1,1},phi_cell{t-1,1},w_cell{t-1,1},w_cell_x{t-1,1},u_z_cell{t-1,2},X_cell{t-1,1},X_cell{t-1,2},Z_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Z_cell{t,1},Z_cell{t,2},zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi);%输出S
        phi_cell_z{t,1}=phi_z;
        w_cell_z{t,1}=w_z;
        S_z{t,1}=S_z_new;
    
        sum_phi_x=sum_phi_x+phi_x;
        sum_phi_y=sum_phi_y+phi_y;
        sum_phi_z=sum_phi_z+phi_z;
    
        %计算R
        R_new=calculation_R(i_1,i_2,t,S,timestep,sum_zhuangtai_y);
        R{t,1}=R_new;
        
        %计算rho
        rho_i=calculation_rho_chafen_new(i_1,i_2,t,u_cell{t-1,1},u_cell{t-1,2},rho_cell{t-1,1},phi_cell{t-1,1},timestep,x,y);
        %rho_i=calculation_rho(i_1,i_2,t,sum_phi,rho_0,timestep);
        rho_cell{t,1}=rho_i;
    
        rho_x=calculation_rho_chafen_new(i_1,i_2,t,u_x_cell{t-1,1},u_x_cell{t-1,2},rho_cell_x{t-1,1},phi_cell_x{t-1,1},timestep,X_cell{t-1,1},X_cell{t-1,2});
        %rho_x=calculation_rho(i_1,i_2,t,sum_phi_x,rho_0,timestep);
        rho_cell_x{t,1}=rho_x;

        rho_y=calculation_rho_chafen_new(i_1,i_2,t,u_y_cell{t-1,1},u_y_cell{t-1,2},rho_cell_y{t-1,1},phi_cell_y{t-1,1},timestep,Y_cell{t-1,1},Y_cell{t-1,2});
        %rho_y=calculation_rho(i_1,i_2,t,sum_phi_y,rho_0,timestep);
        rho_cell_y{t,1}=rho_y;
    
        rho_z=calculation_rho_chafen_new(i_1,i_2,t,u_z_cell{t-1,1},u_z_cell{t-1,2},rho_cell_z{t-1,1},phi_cell_z{t-1,1},timestep,Z_cell{t-1,1},Z_cell{t-1,2});
        %rho_z=calculation_rho(i_1,i_2,t,sum_phi_z,rho_0,timestep);
        rho_cell_z{t,1}=rho_z;
        
        %theta的形式是一个{t,1}的元胞，但是每一个元胞中是（i1*i2）的矩阵
        theta_new=calculation_theta_new(i_1,i_2,t,Y_cell{t,1},Y_cell{t,2},Y_cell{t-1,2},sum_phi_y,R{t,1},u_y_cell{t,2},flower_theta_cell{1,1},flower_theta_cell{t-1,1},flower_theta_cell_y{t-1,1},ep,timestep,s,x,y,nowy,zhuangtaiy,h_boundary(t,:),scale,kaipai,rho_cell_y{t,1},ep_phi,boundary_jiange,temperature_calculation(t,:));%如果theta初值改了，这里要改
        %theta_new=calculation_theta_chafen(i_1,i_2,t,kaipai,u_cell{t-1,1},u_cell{t-1,2},rho_cell{t-1,1},theta_cell{t-1,1},timestep,x,y,h_boundary);
        theta_cell{t,1}=theta_new;
        
        %theta的形式是一个{t,1}的元胞，但是每一个元胞中是（i1*i2）的矩阵
        %theta_new_x=calculation_theta(i_1,i_2,t,Y_cell{t,1},Y_cell{t,2},Y_cell{t-1,2},sum_phi_y,R{t,1},u_y_cell{t,2},flower_theta_cell{1,1},flower_theta_cell{t-1,1},flower_theta_cell_y{t-1,1},ep,timestep,s,X_cell{t,1},X_cell{t,2},nowy,zhuangtaiy,h_boundary(t,:),scale,kaipai,rho_cell_y{t,1},ep_phi);%如果theta初值改了，这里要改
        %theta_new=calculation_theta_chafen(i_1,i_2,t,kaipai,u_cell{t-1,1},u_cell{t-1,2},rho_cell{t-1,1},theta_cell{t-1,1},timestep,x,y,h_boundary);
        %theta_cell_x{t,1}=theta_new_x;
        
        %flower_theta
        flower_theta_new=calculation_Flower_theta_new(i_1,i_2,Y_cell{t,1},Y_cell{t,2},Y_cell{t-1,2},sum_phi_y,R{t,1},u_y_cell{t-1,2},flower_theta_cell{1,1},flower_theta_cell{t-1,1},flower_theta_cell_y{t-1,1},t,s,ep,timestep,X_cell{t,1},X_cell{t,2},x,y,nowy,zhuangtaiy,h_boundary(t,:),f_boundary(t,:),scale,kaipai,rho_cell_y{t-1,1},ep_phi,temperature_calculation(t,:));
        %flower_theta_new=calculation_flower_theta_chafen(i_1,i_2,t,theta_cell_x{t,1},timestep,X_cell{t,1},X_cell{t,2});
        flower_theta_cell{t,1}=flower_theta_new;
        
        flower_theta_new_y=calculation_Flower_theta_new(i_1,i_2,Y_cell{t,1},Y_cell{t,2},Y_cell{t-1,2},sum_phi_y,R{t,1},u_y_cell{t-1,2},flower_theta_cell{1,1},flower_theta_cell{t-1,1},flower_theta_cell_y{t-1,1},t,s,ep,timestep,Y_cell{t,1},Y_cell{t,2},x,y,nowy,zhuangtaiy,h_boundary(t,:),f_boundary(t,:),scale,kaipai,rho_cell_y{t-1,1},ep_phi,temperature_calculation(t,:));
        %flower_theta_new_y=calculation_flower_theta_chafen(i_1,i_2,t,theta,timestep,x,y);
        flower_theta_cell_y{t,1}=flower_theta_new_y;
        
        %flower_theta_cell_S=calculation_Flower_theta(i_1,i_2,Y_cell{t,1},Y_cell{t,2},Y_cell{t-1,2},sum_phi_y,R{t,1},u_y_cell{t-1,2},flower_theta_cell{1,1},flower_theta_cell{t-1,1},flower_theta_cell_y{t-1,1},t,s,ep,timestep,X_cell{t,1},X_cell{t,2},x,y,nowy,zhuangtaiy,h_boundary(t),scale,kaipai,rho_cell_y{t-1,1},ep_phi);
        %flower_theta_cell_forS{t,1}=flower_theta_cell_S;
    
        %theta_x=calculation_theta_chafen(i_1,i_2,t,kaipai,u_cell{t,1},u_cell{t,2},rho_cell{t,1},theta_cell{t-1,1},timestep,X_cell{t,1},X_cell{t,1});
        %theta_cell_x{t,1}=theta_new;
    
    end
    
    for jj=1:timescale
        u_total{jj,1}=u_total{jj,1}+1/particle*u_cell{jj,1};
        u_total{jj,2}=u_total{jj,2}+1/particle*u_cell{jj,2};
        theta_total{jj,1}=theta_total{jj,1}+1/particle*theta_cell{jj,1};
        rho_total{jj,1}=rho_total{jj,1}+1/particle*rho_cell{jj,1};
    end
    A=0;
    
end

endclock=toc;


==> code/code_for_submitting/code_compressible_flow_boundary/brwnm2_multi.m <==
function Brown=brwnm2_multi(t0,tf,h,chang,kuan,d,num)
%h为步长，t0，tf为时间区间,生成二维布朗运动
%d是几维布朗运动，num是生成几个
b=tf/h;
Brown=cell(b,1);

for i=1:b
    Brown{i,1}=cell(num*d,1);
end

x=chang*kuan*num*d;
mu = t0*ones(1,x);
sigma = eye(x);
R = chol(sigma);
%x=0:h:tf;
a=tf/h+1;
z = randn(a,x)*R;
start=0;
for i=1:b
    for j=1:num*d
        Brown{i,1}{j,1}=reshape(sqrt(h)*z(i,start+1:start+chang*kuan),chang,kuan);
        start=j*chang*kuan;
    end
    start=0;
end


==> code/code_for_submitting/code_compressible_flow_boundary/calculation_Flower_theta.m <==
function flower_theta_new=calculation_Flower_theta(i_1,i_2,Y1,Y2,Y_t_last2,sum_phi_y,R,u2,flower_theta0,flower_theta,flower_theta_y,t,s,ep,timestep,target1,target2,x,y,nowy,zhuangtaiy,h_boundary,L,kaipai,rho,ep_phi)
%calculation_Flower_theta(i_1,i_2,Y_cell{t,1},Y_cell{t,2},sum_phi_y,R{t,1},t,timestep,ep,timestep,X_cell{t,1},X_cell{t,2});
flower_theta_new=cell(length(i_2),length(i_1));
total1=0;
total2=0;
bianjie=9;
for i=1:length(i_2)
    for j=1:length(i_1)
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=ep_phi*2;
                else
                    jiange=s;
                end
                if nowy(k,l)==1
                    total1=total1;total2=total2;
                elseif target2(i,j)>=0
                    cha_z1=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z2=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z3=cha_z1^2;cha_z4=cha_z2^2;
                    K_z11=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)-target2(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z4);
                    K_z12=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z4);
                    K_z21=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z4);
                    K_z22=(-1/ep*exp(-1*cha_z1/ep))*2*((Y2(k,l)-target2(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y2(k,l)-target2(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y2(k,l)-target2(i,j))^2-(Y1(k,l)-target1(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z4);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    if k==2
                        hou0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        hou0=[0;0];
                    end
                    if k==2
                        hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    else
                        hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    end
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)*flower_theta_y{k,l};
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                    else
                        a=[0;0];
                    end
                    hou2=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*a;
                    total1=total1+(-1)*jiange^2*(K_z11*hou(1)+K_z21*hou(2))+(-1)*jiange^2*timestep*(K_z11*hou2(1)+K_z21*hou2(2))+(-1)*jiange^2*(K_z11*hou0(1)+K_z21*hou0(2));
                    total2=total2+(-1)*jiange^2*(K_z12*hou(1)+K_z22*hou(2))+(-1)*jiange^2*timestep*(K_z12*hou2(1)+K_z22*hou2(2))+(-1)*jiange^2*(K_z12*hou0(1)+K_z22*hou0(2));
                else
                    cha_z1=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z2=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z3=cha_z1^2;cha_z4=cha_z2^2;
                    K_z11=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)-target2(i,j))^2)/cha_z4);
                    K_z12=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(-1*2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4);
                    K_z21=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4);
                    K_z22=(-1/ep*exp(-1*cha_z1/ep))*2*((Y2(k,l)+target2(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y2(k,l)+target2(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z3-((Y2(k,l)-target2(i,j))^2-(Y1(k,l)-target1(i,j))^2)/cha_z4);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    if k==2
                        hou0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        hou0=[0;0];
                    end
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    else
                        hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    end
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                        a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)*flower_theta_y{k,l};
                    else
                        a=[0;0];
                    end
                    hou2=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*a;
                    total1=total1+(-1)*jiange^2*(K_z11*hou(1)+K_z21*hou(2))+(-1)*jiange^2*timestep*(K_z11*hou2(1)+K_z21*hou2(2))+(-1)*jiange^2*(K_z11*hou0(1)+K_z21*hou0(2));
                    total2=total2+(-1)*jiange^2*(K_z12*hou(1)+K_z22*hou(2))+(-1)*jiange^2*timestep*(K_z12*hou2(1)+K_z22*hou2(2))+(-1)*jiange^2*(K_z12*hou0(1)+K_z22*hou0(2));
                end
            end
        end
        %fenmu1=(8*L+target1(i,j))^2+target2(i,j)^2;
        %fenmu2=(8*L-target1(i,j))^2+target2(i,j)^2;
        fenmu1=(0.5*L+target1(i,j))^2+target2(i,j)^2;
        fenmu2=(0.5*L-target1(i,j))^2+target2(i,j)^2;
        flower_theta_new{i,j}=[h_boundary/pi*(target2(i,j)/fenmu1-target2(i,j)/fenmu2);h_boundary/pi*(-1*(L+target1(i,j))/fenmu1+(-1)*(L-target1(i,j))/fenmu2)]+[total1;total2];
        %flower_theta_new{i,j}=[h_boundary/pi*(target2(i,j)/fenmu1);h_boundary/pi*(-1*(L+target1(i,j))/fenmu1+(-1)*(L-target1(i,j))/fenmu2)]+[total1;total2];
        %dem1=0;
        %for mm=-2*L:s:2*L
            %dem1=dem1+s*2*(mm-target1(i,j))/((mm-target1(i,j))^2+target2(i,j)^2)^2;
        %end
        %flower_theta_new{i,j}=[h_boundary/pi*dem1*target2(i,j);0]+[total1;total2];
        total1=0;
        total2=0;
    end
end


                
                
        

==> code/code_for_submitting/code_compressible_flow_boundary/calculation_Flower_theta_new.m <==
function flower_theta_new=calculation_Flower_theta_new(i_1,i_2,Y1,Y2,Y_t_last2,sum_phi_y,R,u2,flower_theta0,flower_theta,flower_theta_y,t,s,ep,timestep,target1,target2,x,y,nowy,zhuangtaiy,h_boundary,f_boundary,L,kaipai,rho,ep_phi,temperature_calculation)
%calculation_Flower_theta(i_1,i_2,Y_cell{t,1},Y_cell{t,2},sum_phi_y,R{t,1},t,timestep,ep,timestep,X_cell{t,1},X_cell{t,2});
flower_theta_new=cell(length(i_2),length(i_1));
total1=0;
total2=0;
bianjie=9;
test=-1*100:0.01:100;
for i=1:length(i_2)
    for j=1:length(i_1)
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=ep_phi*2;
                else
                    jiange=s;
                end
                if nowy(k,l)==1
                    total1=total1;total2=total2;
                elseif target2(i,j)>=0
                    cha_z1=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z2=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z3=cha_z1^2;cha_z4=cha_z2^2;
                    K_z11=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)-target2(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z4);
                    K_z12=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z4);
                    K_z21=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z4);
                    K_z22=(-1/ep*exp(-1*cha_z1/ep))*2*((Y2(k,l)-target2(i,j))*(Y2(k,l)-target2(i,j))/cha_z1-(Y2(k,l)-target2(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y2(k,l)-target2(i,j))^2-(Y1(k,l)-target1(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z4);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    if k==2
                        hou0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        hou0=[0;0];
                    end
                    hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)*flower_theta_y{k,l};
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                    else
                        a=[0;0];
                    end
                    hou2=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*a;
                    total1=total1+(-1)*jiange^2*(K_z11*hou(1)+K_z21*hou(2))+(-1)*jiange^2*timestep*(K_z11*hou2(1)+K_z21*hou2(2))+(-1)*jiange^2*(K_z11*hou0(1)+K_z21*hou0(2));
                    total2=total2+(-1)*jiange^2*(K_z12*hou(1)+K_z22*hou(2))+(-1)*jiange^2*timestep*(K_z12*hou2(1)+K_z22*hou2(2))+(-1)*jiange^2*(K_z12*hou0(1)+K_z22*hou0(2));
                else
                    cha_z1=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z2=max(norm([Y1(k,l),Y2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-z|^2
                    cha_z3=cha_z1^2;cha_z4=cha_z2^2;
                    K_z11=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z3-((Y1(k,l)-target1(i,j))^2-(Y2(k,l)-target2(i,j))^2)/cha_z4);
                    K_z12=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(-1*2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4);
                    K_z21=(-1/ep*exp(-1*cha_z1/ep))*2*((Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(2*(Y1(k,l)-target1(i,j))*(Y2(k,l)+target2(i,j))/cha_z3-2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4);
                    K_z22=(-1/ep*exp(-1*cha_z1/ep))*2*((Y2(k,l)+target2(i,j))*(Y2(k,l)+target2(i,j))/cha_z1-(Y2(k,l)+target2(i,j))*(Y2(k,l)-target2(i,j))/cha_z2)+(1-exp(-1*cha_z1/ep))*(((Y1(k,l)-target1(i,j))^2-(Y2(k,l)+target2(i,j))^2)/cha_z3-((Y2(k,l)-target2(i,j))^2-(Y1(k,l)-target1(i,j))^2)/cha_z4);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    if k==2
                        hou0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        hou0=[0;0];
                    end
                    hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                        a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)*flower_theta_y{k,l};
                    else
                        a=[0;0];
                    end
                    hou2=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*a;
                    total1=total1+(-1)*jiange^2*(K_z11*hou(1)+K_z21*hou(2))+(-1)*jiange^2*timestep*(K_z11*hou2(1)+K_z21*hou2(2))+(-1)*jiange^2*(K_z11*hou0(1)+K_z21*hou0(2));
                    total2=total2+(-1)*jiange^2*(K_z12*hou(1)+K_z22*hou(2))+(-1)*jiange^2*timestep*(K_z12*hou2(1)+K_z22*hou2(2))+(-1)*jiange^2*(K_z12*hou0(1)+K_z22*hou0(2));
                end
            end
        end
        temp=0;
        if i==1
            flower_theta_new{i,j}=[f_boundary(j);0];
        else
            %theta_new(i,j)=h_boundary(j)/pi*(atan((L-x(i,j))/y(i,j))+atan((L+x(i,j))/y(i,j)))+tem2;
            for m=1:length(temperature_calculation)
                %ll=h_boundary(m)/pi*s*(target2(i,j)/(target2(i,j)^2+(i_1(m)+target1(i,j))^2)-target2(i,j)/(target2(i,j)^2+(i_1(m)-target1(i,j))^2));
                ll=temperature_calculation(m)/pi*0.01*target2(i,j)*2*(test(m)-target1(i,j))/((test(m)-target1(i,j))^2+target2(i,j)^2)^2;
                temp=temp+ll;
            end
            %temp=h_boundary(j)/pi*(target2(i,j)/(target2(i,j)^2+(L+target1(i,j))^2)-target2(i,j)/(target2(i,j)^2+(L-target1(i,j))^2));
            flower_theta_new{i,j}=[temp;0]+[total1;total2];
        end
        total1=0;
        total2=0;
    end
end

==> code/code_for_submitting/code_compressible_flow_boundary/calculation_R.m <==
function total1=calculation_R(i_1,i_2,t,S,timestep,sum_zhuangtai_y)
d=2;%2维
I=eye(d,d);
total=cell(t,1);
for i=1:t
    total{i,1}=cell(length(i_2),length(i_1));
end

for i=1:length(i_2)
    for j=1:length(i_1)
        total{t,1}{i,j}=I;
    end
end

for k=t-1:-1:1
    for i=1:length(i_2)
        for j=1:length(i_1)
            if sum_zhuangtai_y{k,1}(i,j)==0
                total{k,1}{i,j}= total{k+1,1}{i,j}-timestep*S{k+1,1}{i,j}*total{k+1,1}{i,j};
            else
                total{k,1}{i,j}= total{k+1,1}{i,j};
            end
        end
    end
end
total1=total{1,1};

            

==> code/code_for_submitting/code_compressible_flow_boundary/calculation_S.m <==
function [S_new,phi_new,w_new]=calculation_S(i_1,i_2,s,S,phi_z,phi,w,w_x,u2,X_t_last1,X_t_last2,Z_t_last2,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,timestep,ep,t,w0,alpha,Flower_theta,phi_0,target1,target2,zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi)
%输入X元胞以及phi元胞,f需要根据实际情况调整,输出的S为一个元胞，每个位置是一个d*d的矩阵
S_new=cell(length(i_2),length(i_1));
phi_new=zeros(length(i_2),length(i_1));
w_new=zeros(length(i_2),length(i_1));

bianjie=9;
for i=1:length(i_2)
    for j=1:length(i_1)
        total=zeros(2,2);
        record=zeros(length(i_2),length(i_1));
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=ep_phi*2;
                else
                    jiange=s;
                end
                if nowx(k,l)==1
                     item0=zeros(2,2);item1=zeros(2,2);item2=zeros(2,2);item3=zeros(2,2);
                elseif target2(i,j)>=0
                    cha1=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);
                    cha14=cha1^2;cha24=cha2^2;
                    %K关于x的梯度
                    K_x11=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X1(k,l)-target1(i,j))/cha1-(X1(k,l)-target1(i,j))*(X1(k,l)-target1(i,j))/cha2)+(1-exp(-1*cha1/ep))*(((X1(k,l)-target1(i,j))^2-(X2(k,l)-target2(i,j))^2)/cha14-((X1(k,l)-target1(i,j))^2-(X2(k,l)+target2(i,j))^2)/cha24);
                    K_x12=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha1-(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha14+2*(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha24);
                    K_x21=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha1-(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha14-2*(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha24);
                    K_x22=(-1/ep*exp(-1*cha1/ep))*2*((X2(k,l)-target2(i,j))*(X2(k,l)-target2(i,j))/cha1-(X2(k,l)-target2(i,j))*(X2(k,l)+target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(((X2(k,l)-target2(i,j))^2-(X1(k,l)-target1(i,j))^2)/cha14-((X1(k,l)-target1(i,j))^2-(X2(k,l)+target2(i,j))^2)/cha24);
                    K_x11=K_x11/(2*pi);K_x12=K_x12/(2*pi);K_x21=K_x21/(2*pi);K_x22=K_x22/(2*pi);
                    %if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                    if k==1
                        item0=[w(k,l)*K_x21,w(k,l)*K_x22;-1*w(k,l)*K_x11,-1*w(k,l)*K_x12]-[phi(k,l)*K_x11,phi(k,l)*K_x12;phi(k,l)*K_x21,phi(k,l)*K_x22];
                        %item0=item0*jiange^2;
                        item0=0;
                    else
                        item0=0;
                    end
                    hou1=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                    item1=jiange^2*[hou1*K_x21,hou1*K_x22;-1*hou1*K_x11,-1*hou1*K_x12];
                    hou2=(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l)*(t-zhuangtaix(k,l))/t)*alpha*(Flower_theta{k,l}(1)-Flower_theta{1,l}(1));
                    item2=timestep*jiange^2*[hou2*K_x21,hou2*K_x22;-1*hou2*K_x11,hou2*(-1)*K_x12];
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        hou3=-1/ep_phi*(162*((X_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*w_x(k,l)*u2(k,l);
                    else
                        hou3=0;
                    end
                    hou3=hou3*exp(-1*timestep*sum_phi_x(k,l))*(t-zhuangtaix(k,l));
                    item3=timestep*jiange^2*[hou3*K_x21,hou3*K_x22;-1*hou3*K_x11,hou3*(-1)*K_x12];
                else
                    cha1=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),-target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);
                    cha14=cha1^2;cha24=cha2^2;
                    %K关于x的梯度
                    K_x11=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X1(k,l)-target1(i,j))/cha1-(X1(k,l)-target1(i,j))*(X1(k,l)-target1(i,j))/cha2)+(1-exp(-1*cha1/ep))*(((X1(k,l)-target1(i,j))^2-(X2(k,l)+target2(i,j))^2)/cha14-((X1(k,l)-target1(i,j))^2-(X2(k,l)-target2(i,j))^2)/cha24);
                    K_x12=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha1-(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(-1*2*(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha14-2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha24);
                    K_x21=(-1/ep*exp(-1*cha1/ep))*2*((X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha1-(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(2*(X1(k,l)-target1(i,j))*(X2(k,l)+target2(i,j))/cha14-2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha24);
                    K_x22=(-1/ep*exp(-1*cha1/ep))*2*((X2(k,l)+target2(i,j))*(X2(k,l)+target2(i,j))/cha1-(X2(k,l)+target2(i,j))*(X2(k,l)-target2(i,j))/cha2)+(1-exp(-1*cha1/ep))*(((X1(k,l)-target1(i,j))^2-(X2(k,l)+target2(i,j))^2)/cha14-((X2(k,l)-target2(i,j))^2-(X1(k,l)-target1(i,j))^2)/cha24);
                    K_x11=K_x11/(2*pi);K_x12=K_x12/(2*pi);K_x21=K_x21/(2*pi);K_x22=K_x22/(2*pi);
                    %if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                    if k==1   
                        item0=[w(k,l)*K_x21,-1*w(k,l)*K_x22;w(k,l)*K_x11,-1*w(k,l)*K_x12]-[phi(k,l)*K_x11,-1*phi(k,l)*K_x12;-1*phi(k,l)*K_x21,phi(k,l)*K_x22];
                        %item0=item0*jiange^2;
                        item0=0;
                    else
                        item0=0;
                    end
                    hou1=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                    item1=jiange^2*[hou1*K_x21,hou1*K_x22;hou1*K_x11,hou1*K_x12];
                    hou2=(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l)*(t-zhuangtaix(k,l))/t)*alpha*(Flower_theta{k,l}(1)-Flower_theta{1,l}(1));
                    item2=timestep*jiange^2*[hou2*K_x21,hou2*K_x22;hou2*K_x11,hou2*K_x12];
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        hou3=-1/ep_phi*(162*((X_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*w_x(k,l)*u2(k,l);
                    else
                        hou3=0;
                    end
                    hou3=hou3*exp(-1*timestep*sum_phi_x(k,l))*(t-zhuangtaix(k,l));
                    item3=timestep*jiange^2*[hou3*K_x21,hou3*K_x22;hou3*K_x11,hou3*K_x12];
                end
        
                if nowz(k,l)==1
                    item4=0;item5=0;
                elseif target2(i,j)>=0
                    cha3=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha4=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);
                    cha34=cha3^2;cha44=cha4^2;
                    %K关于x的梯度
                    K_z11=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z1(k,l)-target1(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z1(k,l)-target1(i,j))/cha4)+(1-exp(-1*cha3/ep))*(((Z1(k,l)-target1(i,j))^2-(Z2(k,l)-target2(i,j))^2)/cha34-((Z1(k,l)-target1(i,j))^2-(Z2(k,l)+target2(i,j))^2)/cha44);
                    K_z12=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha34+2*(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha44);
                    K_z21=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha34-2*(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha44);
                    K_z22=(-1/ep*exp(-1*cha3/ep))*2*((Z2(k,l)-target2(i,j))*(Z2(k,l)-target2(i,j))/cha3-(Z2(k,l)-target2(i,j))*(Z2(k,l)+target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(((Z2(k,l)-target2(i,j))^2-(Z1(k,l)-target1(i,j))^2)/cha34-((Z1(k,l)-target1(i,j))^2-(Z2(k,l)+target2(i,j))^2)/cha44);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    hou4=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                    item4=jiange^2*[hou4*K_z11,hou4*K_z12;hou4*K_z21,hou4*K_z22];
                    if Z_t_last2(k,l)/ep_phi>1/3 && Z_t_last2(k,l)/ep_phi<2/3
                        hou5=-1/ep_phi*(162*((Z_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*phi_z(k,l)*u2(k,l);
                    else
                        hou5=0;
                    end
                    hou5=hou5*exp(-1*timestep*sum_phi_z(k,l))*(t-zhuangtaiz(k,l));
                    item5=timestep*jiange^2*[hou5*K_z11,hou5*K_z12;hou5*K_z21,hou5*K_z22];
                else
                    cha3=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha4=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);
                    cha34=cha3^2;cha44=cha4^2;
                    %K关于x的梯度
                    K_z11=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z1(k,l)-target1(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z1(k,l)-target1(i,j))/cha4)+(1-exp(-1*cha3/ep))*(((Z1(k,l)-target1(i,j))^2-(Z2(k,l)+target2(i,j))^2)/cha34-((Z1(k,l)-target1(i,j))^2-(Z2(k,l)-target2(i,j))^2)/cha44);
                    K_z12=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(-1*2*(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha34-2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha44);
                    K_z21=(-1/ep*exp(-1*cha3/ep))*2*((Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha3-(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(2*(Z1(k,l)-target1(i,j))*(Z2(k,l)+target2(i,j))/cha34-2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha44);
                    K_z22=(-1/ep*exp(-1*cha3/ep))*2*((Z2(k,l)+target2(i,j))*(Z2(k,l)+target2(i,j))/cha3-(Z2(k,l)+target2(i,j))*(Z2(k,l)-target2(i,j))/cha4)+(1-exp(-1*cha3/ep))*(((Z1(k,l)-target1(i,j))^2-(Z2(k,l)+target2(i,j))^2)/cha34-((Z2(k,l)-target2(i,j))^2-(Z1(k,l)-target1(i,j))^2)/cha44);
                    K_z11=K_z11/(2*pi);K_z12=K_z12/(2*pi);K_z21=K_z21/(2*pi);K_z22=K_z22/(2*pi);
                    hou4=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                    item4=jiange^2*[hou4*K_z11,hou4*K_z12;-1*hou4*K_z21,-1*hou4*K_z22];
                    if Z_t_last2(k,l)/ep_phi>1/3 && Z_t_last2(k,l)/ep_phi<2/3
                        hou5=-1/ep_phi*(162*((Z_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*phi_z(k,l)*u2(k,l);
                    else
                        hou5=0;
                    end
                    hou5=hou5*exp(-1*timestep*sum_phi_z(k,l))*(t-zhuangtaiz(k,l));
                    item5=timestep*jiange^2*[hou5*K_z11,hou5*K_z12;-1*hou5*K_z21,-1*hou5*K_z22];
                end
                %ttt=item0+item1+item2+item3-item4-item5;
                %if ttt(1,1)>10 || ttt(1,1)<-10
                    %pause
                %end
                record(k,l)=item2(1,1)+item2(2,2);
                total=total+item0+item1+item2+item3-item4-item5;
                %record(k,l)=tem(1,1)+tem(2,2);
            end
        end
        %record=zeros(length(i_2),length(i_1));
        S_new{i,j}=total;
        phi_new(i,j)=total(1,1)+total(2,2);
        w_new(i,j)=total(2,1)-total(1,2);
    end
end





==> code/code_for_submitting/code_compressible_flow_boundary/calculation_rho.m <==
function rho_x=calculation_rho(i_1,i_2,t,sum_phi,rho_0,timestep)

rho_x=rho_0.*exp(-1*timestep*sum_phi);


        

==> code/code_for_submitting/code_compressible_flow_boundary/calculation_rho_chafen.m <==
function rho_i=calculation_rho_chafen(i_1,i_2,t,u1,u2,phi_x,rho,timestep,X1,X2)

rho_i=zeros(length(i_1),length(i_2));
rho_previous=ones(length(i_1)+2,length(i_2)+2);
X1_previous=zeros(length(i_1)+2,length(i_2)+2);
X2_previous=zeros(length(i_1)+2,length(i_2)+2);
m_rho=mean(mean(rho));
m_x1=mean(mean(X1));
m_x2=mean(mean(X2));
for i=2:length(i_1)+1
    for j=2:length(i_2)+1
        rho_previous(i,j)=rho(i-1,j-1);
        X1_previous(i,j)=X1(i-1,j-1);
        X2_previous(i,j)=X2(i-1,j-1);
    end
end
k1=find(rho_previous==0);
for i1=1:length(k1)
    rho_previous(k1(i1))=m_rho;
end

k2=find(X1_previous==0);
for i2=1:length(k2)
    X1_previous(k2(i2))=m_x1;
end

k3=find(X2_previous==0);
for i3=1:length(k3)
    X2_previous(k3(i3))=m_x2;
end

for i=2:length(i_1)+1
    for j=2:length(i_2)+1
        deltaX1=X1_previous(i,j)-X1_previous(i-1,j);
        deltaX2=X2_previous(i,j)-X2_previous(i,j-1);
        if deltaX1==0 && deltaX2==0
            total=rho_previous(i,j);
        elseif deltaX1==0 && deltaX2~=0
            chafen1=-u2(i-1,j-1)*(rho_previous(i,j)-rho_previous(i,j-1))/ deltaX2;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j);
        elseif deltaX1~=0 && deltaX2==0
            chafen1=-1*u1(i-1,j-1)*(rho_previous(i,j)-rho_previous(i-1,j))/deltaX1;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j);
        else
            chafen1=-1*u1(i-1,j-1)*(rho_previous(i,j)-rho_previous(i-1,j))/deltaX1-u2(i-1,j-1)*(rho_previous(i,j)-rho_previous(i,j-1))/ deltaX2;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j); 
        end
        rho_i(i-1,j-1)=abs(total);
    end
end
        


==> code/code_for_submitting/code_compressible_flow_boundary/calculation_rho_chafen_new.m <==
function rho_i=calculation_rho_chafen_new(i_1,i_2,t,u1,u2,rho,phi_last,timestep,x,y)

rho_i=zeros(length(i_2),length(i_1));
rho_i(1,:)=1;
for i=2:length(i_2)
    for j=1:length(i_1)
        if i==1 && j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        elseif i==length(i_2) && j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        elseif j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        elseif i==length(i_2) && j==1
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        elseif i==length(i_2)
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        else
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        end  
        chafen3=-1*rho(i,j)*phi_last(i,j);
        total=rho(i,j)+timestep*(chafen1+chafen2+chafen3);
        rho_i(i,j)=total;
    end
end



==> code/code_for_submitting/code_compressible_flow_boundary/calculation_theta.m <==
function theta_new=calculation_theta(i_1,i_2,t,Y1,Y2,Y_t_last2,sum_phi_y,R,u2,flower_theta0,flower_theta,flower_theta_y,ep,timestep,s,x,y,nowy,zhuangtaiy,h_boundary,L,kaipai,rho,ep_phi)
theta_new=zeros(length(i_2),length(i_1));
d=2;%维度
bianjie=9;
for i=1:length(i_2)
    for j=1:length(i_1)
        tem2=0;
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=ep_phi*2;
                else
                    jiange=s;
                end
                if nowy(k,l)==1
                    tem2=tem2;
                else
                    cha1=max(norm([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([Y1(k,l),Y2(k,l)]-[x(i,j),-1*y(i,j)],2)^2,0.01);%|y-x|^2
                    K2=1/(2*pi)*([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)])/cha1-1/(2*pi)*([Y1(k,l),Y2(k,l)]-[x(i,j),-1*y(i,j)])/cha2;
                    K2_ep=(1-exp(-1*cha1/ep))*K2;
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                    %if k==2
                        item0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        item0=[0;0];
                    end
                        
                    if k==1
                        item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];
                        %item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1)-5/27*flower_theta{k,l}(1);flower_theta0{k,l}(2)-5/27*flower_theta{k,l}(2)];%根据theta0的初值调
                    else
                        item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    end
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                        a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)*flower_theta_y{k,l};
                    else
                        a=[0;0];
                    end
                    item3=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*a;
                    tem2=tem2-jiange^2*K2_ep(1)*item2(1)-jiange^2*K2_ep(2)*item2(2)-jiange^2*timestep*K2_ep(1)*item3(1)-jiange^2*timestep*K2_ep(2)*item3(2)-jiange^2*K2_ep(1)*item0(1)-jiange^2*K2_ep(2)*item0(2);
                end
            end
        end
        if y(i,j)==0 
            theta_new(i,j)=h_boundary;
        else
            tem=atan((8*L-x(i,j))/y(i,j))+atan((8*L+x(i,j))/y(i,j));
            theta_new(i,j)=h_boundary/pi*tem+tem2;
        end 
    end
end


==> code/code_for_submitting/code_compressible_flow_boundary/calculation_theta_boundary.m <==
function [h,f,temperature_calculation]=calculation_theta_boundary(i_1,timescale,max_tem,start_tem,baochi_time,L,s)
h=zeros(timescale,length(i_1));
f=zeros(timescale,length(i_1));
jiange=0.01;
test=-1*100:jiange:100;
temperature_calculation=zeros(timescale,length(test));
dizeng=(max_tem-start_tem)/baochi_time;
for m=1:timescale
    if m<=baochi_time
        temperature_calculation(m,:)=(start_tem+m*dizeng).*exp(-1*test.^2./2/L^2);
    else
        temperature_calculation(m,:)=max_tem.*exp(-1*test.^2./2/L^2);
    end
end

%hh=normpdf(i_1);
for i=1:timescale
    if i<=baochi_time
        h(i,:)=(start_tem+i*dizeng).*exp(-1*i_1.^2./2/L^2);
        f(i,:)=(start_tem+i*dizeng).*(-1).*2.*i_1/2/L^2.*exp(-1*i_1.^2./2/L^2);
    else
        h(i,:)=max_tem.*exp(-1*i_1.^2./2/L^2);
        f(i,:)=max_tem.*(-1).*2.*i_1/2/L^2.*exp(-1*i_1.^2./2/L^2);
    end
end



==> code/code_for_submitting/code_compressible_flow_boundary/calculation_theta_new.m <==
function theta_new=calculation_theta_new(i_1,i_2,t,Y1,Y2,Y_t_last2,sum_phi_y,R,u2,flower_theta0,flower_theta,flower_theta_y,ep,timestep,s,x,y,nowy,zhuangtaiy,h_boundary,L,kaipai,rho,ep_phi,boundary_jiange,temperature_calculation)
theta_new=zeros(length(i_2),length(i_1));
d=2;%维度
bianjie=9;
test=-1*100:0.01:100;
for i=1:length(i_2)
    for j=1:length(i_1)
        tem2=0;
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=boundary_jiange;
                else
                    jiange=s;
                end
                if nowy(k,l)==1
                    tem2=tem2;
                else
                    cha1=max(norm([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([Y1(k,l),Y2(k,l)]-[x(i,j),-1*y(i,j)],2)^2,0.01);%|y-x|^2
                    K2=1/(2*pi)*([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)])/cha1-1/(2*pi)*([Y1(k,l),Y2(k,l)]-[x(i,j),-1*y(i,j)])/cha2;
                    K2_ep=(1-exp(-1*cha1/ep))*K2;
                    %if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                    if abs(Y_t_last2(k,l))<2/3
                        item0=[flower_theta{k,l}(1);flower_theta{k,l}(2)];
                    else
                        item0=[0;0];
                    end
                        
                    if k==1
                        item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];
                        %item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1)-5/27*flower_theta{k,l}(1);flower_theta0{k,l}(2)-5/27*flower_theta{k,l}(2)];%根据theta0的初值调
                    else
                        item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                    end
                    if Y_t_last2(k,l)/ep_phi>1/3 && Y_t_last2(k,l)/ep_phi<2/3
                        ttt=(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5);
                        %a=-1/ep_phi*(162*(Y_t_last2(k,l)/ep_phi-0.5)^2-4.5)*u2(k,l)+1*kaipai/rho(k,l)/(ep_phi)^2*324*(Y_t_last2(k,l)/ep_phi-0.5)*flower_theta{k,l};
                        a=-1/ep_phi*ttt*u2(k,l)*flower_theta_y{k,l}+1*kaipai/rho(k,l)/(ep_phi)^2*ttt*flower_theta{k,l};
                    else
                        a=[0;0];
                    end
                    item3=exp(-1*timestep*sum_phi_y(k,l))*(t-zhuangtaiy(k,l))*R{k,l}'*a;
                    tem2=tem2-jiange^2*K2_ep(1)*item2(1)-jiange^2*K2_ep(2)*item2(2)-jiange^2*timestep*K2_ep(1)*item3(1)-jiange^2*timestep*K2_ep(2)*item3(2)-jiange*K2_ep(1)*item0(1)-jiange*K2_ep(2)*item0(2);
                end
            end
        end
        temp=0;
        if i==1
            theta_new(i,j)=h_boundary(j);
        else
            %theta_new(i,j)=h_boundary(j)/pi*(atan((L-x(i,j))/y(i,j))+atan((L+x(i,j))/y(i,j)))+tem2;
            for m=1:length(temperature_calculation)
                ll=temperature_calculation(m)/pi*0.01*y(i,j)/((test(m)-x(i,j))^2+y(i,j)^2);
                %ll=h_boundary(j)/pi*(atan((i_1(m)-x(i,j))/y(i,j))+atan((i_1(m)+x(i,j))/y(i,j)));
                temp=temp+ll;
            end
            theta_new(i,j)=temp+tem2;
        end
    end
end

==> code/code_for_submitting/code_compressible_flow_boundary/calculation_u_xyz.m <==
function [u_x1,u_x2]=calculation_u_xyz(i_1,i_2,s,S,phi_z,phi,w,w_x,u2,X_t_last1,X_t_last2,Z_t_last2,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,timestep,ep,t,w0,alpha,Flower_theta,phi_0,target1,target2,zhuangtaix,nowx,zhuangtaiz,nowz,ep_phi)
u_x1=zeros(length(i_2),length(i_1));
u_x2=zeros(length(i_2),length(i_1));
record1=zeros(length(i_2),length(i_1));
record2=zeros(length(i_2),length(i_1));
record3=zeros(length(i_2),length(i_1));
bianjie=9;
for i=1:length(i_2)
    for j=1:length(i_1)
        total=zeros(1,2);
        for k=1:length(i_2)
            for l=1:length(i_1)
                if k<=bianjie
                    jiange=ep_phi*2;
                else
                    jiange=s;
                end
                if nowx(k,l)==1
                    item0=[0,0];item1=[0,0];item2=[0,0];item3=[0,0];
                elseif target2(i,j)>=0
                    cha1=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);
                    K2=1/(2*pi)*([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)])/cha1-1/(2*pi)*([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)])/cha2;
                    K2_ep=(1-exp(-1*cha1/ep))*K2;
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        item0=jiange^2*[w(k,l)*K2_ep(2),-1*w(k,l)*K2_ep(1)]-jiange^2*[phi(k,l)*K2_ep(1),phi(k,l)*K2_ep(2)];
                    else
                        item0=[0,0];
                    end
                    e_cum=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                    item1=jiange^2*[e_cum*K2_ep(2),-1*e_cum*K2_ep(1)];
                    f=(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l)*(t-zhuangtaix(k,l))/t)*alpha*(Flower_theta{k,l}(1)-Flower_theta{1,l}(1));
                    item2=timestep*jiange^2*[f*K2_ep(2),-1*f*K2_ep(1)];
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        xi=-1/ep_phi*(162*((X_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*w_x(k,l)*u2(k,l);
                        %xi=0;
                        %xi=-1/ep_phi*(162*((X_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*u2(k,l)+0.5/(ep_phi)^2*324*(X_t_last2(k,l)/ep_phi-0.5)*w(k,l);
                    else
                        xi=0;
                    end
                    xi=xi*(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l));
                    item3=timestep*jiange^2*[xi*K2_ep(2),-1*xi*K2_ep(1)];
                else
                    cha1=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha2=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);
                    K2=1/(2*pi)*([X1(k,l),X2(k,l)]-[target1(i,j),-1*target2(i,j)])/cha1-1/(2*pi)*([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)])/cha2;
                    K2_ep=(1-exp(-1*cha1/ep))*K2;
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        item0=jiange^2*exp(-1*timestep*sum_phi_x(k,l))*[w(k,l)*K2_ep(2),w(k,l)*K2_ep(1)]-jiange^2*exp(-1*timestep*sum_phi_x(k,l))*[phi(k,l)*K2_ep(1),-1*phi(k,l)*K2_ep(2)];
                    else
                        item0=[0,0];
                    end
                    e_cum=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                    item1=jiange^2*[e_cum*K2_ep(2),e_cum*K2_ep(1)];
                    f=(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l)*(t-zhuangtaix(k,l))/t)*alpha*(Flower_theta{k,l}(1)-Flower_theta{1,l}(1));
                    item2=timestep*jiange^2*[f*K2_ep(2),f*K2_ep(1)];
                    if X_t_last2(k,l)/ep_phi>1/3 && X_t_last2(k,l)/ep_phi<2/3
                        xi=-1/ep_phi*(162*((X_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*w_x(k,l)*u2(k,l);
                    else
                        xi=0;
                    end
                    xi=xi*(t-zhuangtaix(k,l))*exp(-1*timestep*sum_phi_x(k,l));
                    item3=timestep*jiange^2*[xi*K2_ep(2),xi*f*K2_ep(1)];
                end
                
                if nowz(k,l)==1
                    item4=[0,0];item5=[0,0];
                elseif target2(i,j)>=0
                    cha_z1=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha_z2=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-x|^2
                    K2_z=1/(2*pi)*([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)])/cha_z1-1/(2*pi)*([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)])/cha_z2;
                    K2_z_ep=(1-exp(-1*cha_z1/ep))*K2_z;
                    hou4=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                    item4=jiange^2*[hou4*K2_z_ep(1),hou4*K2_z_ep(2)];
                    if Z_t_last2(k,l)/ep_phi>1/3 && Z_t_last2(k,l)/ep_phi<2/3
                        v=-1/ep_phi*(162*((Z_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*phi_z(k,l)*u2(k,l);
                    else
                        v=0;
                    end
                    v=v*exp(-1*timestep*sum_phi_z(k,l))*(t-zhuangtaiz(k,l));
                    item5=timestep*jiange^2*[v*K2_z_ep(2),v*K2_z_ep(1)];
                else
                    cha_z1=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)],2)^2,0.01);%|y-x|^2
                    cha_z2=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                    K2_z=1/(2*pi)*([Z1(k,l),Z2(k,l)]-[target1(i,j),-1*target2(i,j)])/cha_z1-1/(2*pi)*([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)])/cha_z2;
                    K2_z_ep=(1-exp(-1*cha_z1/ep))*K2_z;
                    hou4=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                    item4=jiange^2*[hou4*K2_z_ep(1),-1*hou4*K2_z_ep(2)];
                    if Z_t_last2(k,l)/ep_phi>1/3 && Z_t_last2(k,l)/ep_phi<2/3
                        v=-1/ep_phi*(162*((Z_t_last2(k,l)/ep_phi-0.5)^2)-4.5)*phi_z(k,l)*u2(k,l);
                    else
                        v=0;
                    end
                    v=v*exp(-1*timestep*sum_phi_z(k,l))*(t-zhuangtaiz(k,l));
                    item5=timestep*jiange^2*[v*K2_z_ep(2),-1*v*K2_z_ep(1)];
                end
                total=total+item0+item1+item2+item3-item4-item5;
            end
        end 
        u_x1(i,j)=total(1);
        u_x2(i,j)=total(2);
        total(1)=0;total(2)=0;
    end
end


==> code/code_for_submitting/code_compressible_flow_unbounded/SDE1.m <==
function [x1,x2]=SDE1(X1,X2,u1,u2,rho,deltaB1,deltaB2,miu,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的X1和X2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
x1=X1+timestep*u1+sqrt(2*miu*1./rho).*deltaB1;
x2=X2+timestep*u2+sqrt(2*miu*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_unbounded/SDE2.m <==
function [y1,y2]=SDE2(Y1,Y2,u1,u2,rho,deltaB1,deltaB2,kaipai,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的X1和X2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
y1=Y1+timestep*u1+sqrt(2*kaipai*1./rho).*deltaB1;
y2=Y2+timestep*u2+sqrt(2*kaipai*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_unbounded/SDE3.m <==
function [z1,z2]=SDE3(Z1,Z2,u1,u2,rho,deltaB1,deltaB2,lambda,miu,timestep)
%输入变量有：前一时刻的u1和u2(两个矩阵)，前一时刻的Z1和Z2(两个矩阵)，前一时刻的rho（矩阵），前一时刻的deltaB（d维度向量，d=2）
z1=Z1+timestep*u1+sqrt(2*(lambda+miu)*1./rho).*deltaB1;
z2=Z2+timestep*u2+sqrt(2*(lambda+miu)*1./rho).*deltaB2;

==> code/code_for_submitting/code_compressible_flow_unbounded/brwnm2_multi.m <==
function Brown=brwnm2_multi(t0,tf,h,chang,kuan,d,num)
%h为步长，t0，tf为时间区间,生成二维布朗运动
%d是几维布朗运动，num是生成几个
b=tf/h;
Brown=cell(b,1);

for i=1:b
    Brown{i,1}=cell(num*d,1);
end

x=chang*kuan*num*d;
mu = t0*ones(1,x);
sigma = eye(x);
R = chol(sigma);
%x=0:h:tf;
a=tf/h+1;
z = randn(a,x)*R;
start=0;
for i=1:b
    for j=1:num*d
        Brown{i,1}{j,1}=reshape(sqrt(h)*z(i,start+1:start+chang*kuan),chang,kuan);
        start=j*chang*kuan;
    end
    start=0;
end


==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_Flower_theta.m <==
function flower_theta=calculation_Flower_theta(i_1,i_2,Y1,Y2,sum_phi_y,R,flower_theta0,t,s,ep,timestep,target1,target2,x,y,L)
%calculation_Flower_theta(i_1,i_2,Y_cell{t,1},Y_cell{t,2},sum_phi_y,R{t,1},t,timestep,ep,timestep,X_cell{t,1},X_cell{t,2});
flower_theta=cell(length(i_1),length(i_2));
total1=0;
total2=0;
for i=1:length(i_1)
    for j=1:length(i_2)
        for k=1:length(i_1)
            for l=1:length(i_2)
                cha_z2=max(norm([target1(i,j),target2(i,j)]-[Y1(k,l),Y2(k,l)],2)^2,0.01);%|y-z|^2
                if cha_z2==0
                    K_z11=0;K_z21=0;K_z12=0;K_z22=0;
                else
                    cha_z4=cha_z2^2;
                    K_z11=1/(2*pi)*((-1/ep*exp(-1*cha_z2/ep)*2*(Y1(k,l)-target1(i,j))*(Y1(k,l)-target1(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*((Y1(k,l)-target1(i,j))^2-(Y2(k,l)-target2(i,j))^2)/cha_z4));
                    K_z21=1/(2*pi)*((-1/ep*exp(-1*cha_z2/ep)*2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4));
                    K_z22=1/(2*pi)*((-1/ep*exp(-1*cha_z2/ep)*2*(Y2(k,l)-target2(i,j))*(Y2(k,l)-target2(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*((Y2(k,l)-target2(i,j))^2-(Y1(k,l)-target1(i,j))^2)/cha_z4));
                    K_z12=1/(2*pi)*((-1/ep*exp(-1*cha_z2/ep)*2*(Y2(k,l)-target2(i,j))*(Y1(k,l)-target1(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*2*(Y1(k,l)-target1(i,j))*(Y2(k,l)-target2(i,j))/cha_z4));
                end
                
                hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];
                f=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*(0.01+0.5*3*t)*exp(-2*(Y1(k,l)^2+Y2(k,l)^2)/L^2)*2/L^2*(-2)*[Y1(k,l);Y2(k,l)];  
                %hou=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}*0.04*[-x(k,l)^3;-y(k,l)^3];
                total1=total1+(-1)*s^2*(K_z11*hou(1)+K_z21*hou(2))-timestep*s^2*(K_z11*f(1)+K_z21*f(2));
                total2=total2+(-1)*s^2*(K_z12*hou(1)+K_z22*hou(2))-timestep*s^2*(K_z12*f(1)+K_z22*f(2));
            end
        end
        flower_theta{i,j}=[total1;total2];
        total1=0;
        total2=0;
    end
end


                
                
        

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_R.m <==
function total1=calculation_R(i_1,i_2,t,S,timestep)
d=2;%2维
I=eye(d,d);
total=cell(t,1);
for i=1:t
    total{i,1}=cell(length(i_1),length(i_2));
end

for i=1:length(i_1)
    for j=1:length(i_2)
        total{t,1}{i,j}=I;
    end
end

for k=t-1:-1:1
    for i=1:length(i_1)
        for j=1:length(i_2)
            total{k,1}{i,j}= total{k+1,1}{i,j}-timestep*S{k+1,1}{i,j}*total{k+1,1}{i,j};
        end
    end
end
total1=total{1,1};

            

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_S.m <==
function [S_new,phi_new,w_new]=calculation_S(i_1,i_2,s,X_t_last1,X_t_last2,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,timestep,ep,t,w0,alpha,Flower_theta,phi_0,target1,target2)
%输入X元胞以及phi元胞,f需要根据实际情况调整,输出的S为一个元胞，每个位置是一个d*d的矩阵
%calculation_S(i_1,i_2,s,X_cell{1,1},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Y_cell{t,1},Y_cell{t,2});%输出S
S_new=cell(length(i_1),length(i_2));
phi_new=zeros(length(i_1),length(i_2));
w_new=zeros(length(i_1),length(i_2));
for i=1:length(i_1)
    for j=1:length(i_2)
        total=zeros(2,2);
        for k=1:length(i_1)
            for l=1:length(i_2)
                %cha2=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                cha2=norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2;%|y-x|^2
                if cha2==0
                    K_x11=0;K_x12=0;K_x21=0;K_x22=0;
                else 
                    cha4=cha2^2;
                    %K关于x的梯度
                    K_x11=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha2+(1-exp(-1*cha2/ep))*2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha4);
                    K_x12=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(X2(k,l)-target2(i,j))*(X2(k,l)-target2(i,j))/cha2+(1-exp(-1*cha2/ep))*((X2(k,l)-target2(i,j))^2-(X1(k,l)-target1(i,j))^2)/cha4);
                    K_x21=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(X1(k,l)-target1(i,j))*(X1(k,l)-target1(i,j))/cha2+(1-exp(-1*cha2/ep))*((X1(k,l)-target1(i,j))^2-(X2(k,l)-target2(i,j))^2)/cha4);
                    K_x22=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(X2(k,l)-target2(i,j))*(X1(k,l)-target1(i,j))/cha2+(1-exp(-1*cha2/ep))*2*(X1(k,l)-target1(i,j))*(X2(k,l)-target2(i,j))/cha4);
                end
                
                e_cum=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                %item1=s^2*[e_cum*K_x11,e_cum*0.5*(K_x12-K_x21);e_cum*0.5*(K_x12-K_x21),-1*e_cum*K_x22];%u的第一项
                item1=s^2*[e_cum*K_x11,e_cum*K_x12;-1*e_cum*K_x21,-1*e_cum*K_x22];

                f=t*exp(-1*timestep*sum_phi_x(k,l))*(alpha*Flower_theta{k,l}(1));
                item2=timestep*s^2*[f*K_x11,f*K_x12;-1*f*K_x21,f*(-1)*K_x22];
        
                %第三项
                cha_z2=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-z|^2
                if cha_z2==0
                    K_z11=0;K_z12=0;K_z21=0;K_z22=0;
                else
                    cha_z4=cha_z2^2;
                    K_z12=1/(2*pi)*(-1/ep*exp(-1*cha_z2/ep)*2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha_z4);
                    K_z22=1/(2*pi)*(-1/ep*exp(-1*cha_z2/ep)*2*(Z2(k,l)-target2(i,j))*(Z2(k,l)-target2(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*((Z2(k,l)-target2(i,j))^2-(Z1(k,l)-target1(i,j))^2)/cha_z4);
                    K_z11=1/(2*pi)*(-1/ep*exp(-1*cha_z2/ep)*2*(Z1(k,l)-target1(i,j))*(Z1(k,l)-target1(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*((Z1(k,l)-target1(i,j))^2-(Z2(k,l)-target2(i,j))^2)/cha_z4);
                    K_z21=1/(2*pi)*(-1/ep*exp(-1*cha_z2/ep)*2*(Z2(k,l)-target2(i,j))*(Z1(k,l)-target1(i,j))/cha_z2+(1-exp(-1*cha_z2/ep))*2*(Z1(k,l)-target1(i,j))*(Z2(k,l)-target2(i,j))/cha_z4);
                end
                e_cum_z=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                item3=s^2*[e_cum_z*K_z11,e_cum_z*K_z12;e_cum_z*K_z21,e_cum_z*K_z22];%u的第三项
                item=item1+item2-item3;
                total=total+item;
                %if total(1,1)+total(2,2)<-0.5
                 %   pause;
                %end
                %A=1; 
            end
        end
        S_new{i,j}=total;
        phi_new(i,j)=total(1,1)+total(2,2);
        w_new(i,j)=total(2,1)-total(1,2);
    end
end


==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_phi.m <==
function phi=calculation_phi(i_1,i_2,X0_1,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,t,s,w_0,alpha,Flower_theta,ep,timestep,phi_0)
%calculation_phi_xyz(i_1,i_2,X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,phi_x_label,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_x);
phi=zeros(length(i_1),length(i_2));

for i=1:length(i_1)
    for j=1:length(i_2)
        item=0;
        for k=1:length(i_1)
            for l=1:length(i_2)
                cha_x=norm([X1(k,l),X2(k,l)]-[i_1(i),i_2(j)],2)^2;
                if  cha_x==0
                    K_x_1=4.9/(2*pi);K_x_2=4.9/(2*pi);
                else
                    cha_x_4=cha_x^2;
                    K_x_1=1/(2*pi)*(-1/ep*exp(-1*cha_x/ep)*2*(X2(k,l)-i_2(j))*(X1(k,l)-i_1(i))/cha_x+(1-exp(-1*cha_x/ep))*2*((X1(k,l)-i_1(i))*(X2(k,l)-i_2(j)))/cha_x_4);
                    K_x_2=1/(2*pi)*(-1/ep*exp(-1*cha_x/ep)*2*(X2(k,l)-i_2(j))*(X1(k,l)-i_1(i))/cha_x+(1-exp(-1*cha_x/ep))*2*((X2(k,l)-i_2(j))*(X1(k,l)-i_1(i)))/cha_x_4);
                end
                
                hou1=exp(-1*timestep*sum_phi_x(k,l))*w_0(k,l);
                item1=s^2*(K_x_2*hou1-K_x_1*hou1);
                
                hou2=t*exp(-1*sum_phi_x(k,l)*timestep)*(alpha*Flower_theta{k,l}(1)-alpha*0.002*(-1)*X0_1(k,l));
                item2=timestep*s^2*(K_x_2*hou2-K_x_1*hou2);
                    
                cha2=norm([Z1(k,l),Z2(k,l)]-[i_1(i),i_2(j)],2)^2;%|y-x|^2
                if  cha2==0
                    K_11=0;K_22=0;
                else
                    cha4=cha2^2;
                    K_11=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(Z1(k,l)-i_1(i))*(Z1(k,l)-i_1(i))/cha2+(1-exp(-1*cha2/ep))*((Z1(k,l)-i_1(i))^2-(Z2(k,l)-i_2(j))^2)/cha4);
                    K_22=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(Z2(k,l)-i_2(j))*(Z2(k,l)-i_2(j))/cha2+(1-exp(-1*cha2/ep))*((Z2(k,l)-i_2(j))^2-(Z1(k,l)-i_1(i))^2)/cha4);
                end             

                hou3=phi_0(k,l)*exp(-1*timestep*sum_phi_z(k,l));
                item3=s^2*(K_11*hou3+K_22*hou3);
                item=item+item1+item2-item3;
            end
        end
        phi(i,j)=item;
    end
end
                 

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_phi_xyz.m <==
function phi_x=calculation_phi_xyz(i_1,i_2,X_t_last1,X_t_last2,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,t,s,w_0,alpha,Flower_theta,ep,timestep,phi_0,target)
%calculation_phi_xyz(i_1,i_2,X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,phi_x_label,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_x);
phi_x=zeros(length(i_1),length(i_2));

for i=1:length(i_1)
    for j=1:length(i_2)
        item=0;
        for k=1:length(i_1)
            for l=1:length(i_2)
                cha_x=max(norm([X1(k,l),X2(k,l)]-[target{1,1}(i,j),target{1,2}(i,j)],2)^2,0.1);
                if  cha_x==0
                    K_x_1=0;K_x_2=0;
                else
                    cha_x_4=cha_x^2;
                    K_x_1=1/(2*pi)*(-1/ep*exp(-1*cha_x/ep)*2*(X2(k,l)-target{1,2}(i,j))*(X1(k,l)-target{1,1}(i,j))/cha_x+(1-exp(-1*cha_x/ep))*2*((X1(k,l)-target{1,1}(i,j))*(X2(k,l)-target{1,2}(i,j)))/cha_x_4);
                    K_x_2=1/(2*pi)*(-1/ep*exp(-1*cha_x/ep)*2*(X2(k,l)-target{1,2}(i,j))*(X1(k,l)-target{1,1}(i,j))/cha_x+(1-exp(-1*cha_x/ep))*2*((X2(k,l)-target{1,2}(i,j))*(X1(k,l)-target{1,1}(i,j)))/cha_x_4);
                end
                
                hou1=exp(-1*timestep*sum_phi_x(k,l))*w_0(k,l);
                item1=s^2*(K_x_2*hou1-K_x_1*hou1);
                
                hou2=t*exp(-1*sum_phi_x(k,l)*timestep)*(alpha*Flower_theta{k,l}(1)-alpha*(-0.02)*X_t_last1(k,l));
                item2=timestep*s^2*(K_x_2*hou2-K_x_1*hou2);
                    
                cha2=max(norm([Z1(k,l),Z2(k,l)]-[target{1,1}(i,j),target{1,2}(i,j)],2)^2,0.1);%|y-x|^2
                if  cha2==0
                    K_11=0;K_22=0;
                else
                    cha4=cha2^2;
                    K_11=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(Z1(k,l)-target{1,1}(i,j))*(Z1(k,l)-target{1,1}(i,j))/cha2+(1-exp(-1*cha2/ep))*((Z1(k,l)-target{1,1}(i,j))^2-(Z2(k,l)-target{1,2}(i,j))^2)/cha4);
                    K_22=1/(2*pi)*(-1/ep*exp(-1*cha2/ep)*2*(Z2(k,l)-target{1,2}(i,j))*(Z2(k,l)-target{1,2}(i,j))/cha2+(1-exp(-1*cha2/ep))*((Z2(k,l)-target{1,2}(i,j))^2-(Z1(k,l)-target{1,1}(i,j))^2)/cha4);
                end             
                hou3=phi_0(k,l)*exp(-1*timestep*sum_phi_z(k,l));
                item3=s^2*(K_11*hou3+K_22*hou3);
                item=item+item1+item2-item3;
            end
        end
        phi_x(i,j)=item;
    end
end

                 

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_rho.m <==
function rho_x=calculation_rho(i_1,i_2,t,sum_phi,rho_0,timestep)

rho_x=rho_0.*exp(-1*timestep*sum_phi);

        

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_rho_chafen.m <==
function rho_i=calculation_rho_chafen(i_1,i_2,t,u1,u2,phi_x,rho,timestep,X1,X2)

rho_i=zeros(length(i_1),length(i_2));
rho_previous=ones(length(i_1)+2,length(i_2)+2);
X1_previous=zeros(length(i_1)+2,length(i_2)+2);
X2_previous=zeros(length(i_1)+2,length(i_2)+2);
m_rho=mean(mean(rho));
m_x1=mean(mean(X1));
m_x2=mean(mean(X2));
for i=2:length(i_1)+1
    for j=2:length(i_2)+1
        rho_previous(i,j)=rho(i-1,j-1);
        X1_previous(i,j)=X1(i-1,j-1);
        X2_previous(i,j)=X2(i-1,j-1);
    end
end
k1=find(rho_previous==0);
for i1=1:length(k1)
    rho_previous(k1(i1))=m_rho;
end

k2=find(X1_previous==0);
for i2=1:length(k2)
    X1_previous(k2(i2))=m_x1;
end

k3=find(X2_previous==0);
for i3=1:length(k3)
    X2_previous(k3(i3))=m_x2;
end

for i=2:length(i_1)+1
    for j=2:length(i_2)+1
        deltaX1=X1_previous(i,j)-X1_previous(i-1,j);
        deltaX2=X2_previous(i,j)-X2_previous(i,j-1);
        if deltaX1==0 && deltaX2==0
            total=rho_previous(i,j);
        elseif deltaX1==0 && deltaX2~=0
            chafen1=-u2(i-1,j-1)*(rho_previous(i,j)-rho_previous(i,j-1))/ deltaX2;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j);
        elseif deltaX1~=0 && deltaX2==0
            chafen1=-1*u1(i-1,j-1)*(rho_previous(i,j)-rho_previous(i-1,j))/deltaX1;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j);
        else
            chafen1=-1*u1(i-1,j-1)*(rho_previous(i,j)-rho_previous(i-1,j))/deltaX1-u2(i-1,j-1)*(rho_previous(i,j)-rho_previous(i,j-1))/ deltaX2;
            chafen2=-1*rho(i-1,j-1)*phi_x(i-1,j-1);
            total=timestep*(chafen1+chafen2)+rho_previous(i,j); 
        end
        rho_i(i-1,j-1)=abs(total);
    end
end
%rho_i(1,1)=0.5*rho_i(2,1)+0.5*rho_i(1,2);
%rho_i(1,end)=0.5*rho_i(1,end-1)+0.5*rho_i(2,end);
%rho_i(end,1)=0.5*rho_i(end-1,1)+0.5*rho_i(end,2);
        


==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_rho_chafen_new.m <==
function rho_i=calculation_rho_chafen_new(i_1,i_2,t,u1,u2,rho,phi_last,timestep,x,y)
rho_i=zeros(length(i_2),length(i_1));
rho_i(1,:)=1;
for i=2:length(i_2)
    for j=1:length(i_1)
        if i==1 && j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        elseif i==length(i_2) && j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        elseif j==length(i_1)
            deltaX1=x(i,j)-x(i,j-1);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j)-rho(i,j-1))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        elseif i==length(i_2) && j==1
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        elseif i==length(i_2)
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i,j)-y(i-1,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i,j)-rho(i-1,j))/deltaX2;
        else
            deltaX1=x(i,j+1)-x(i,j);
            deltaX2=y(i+1,j)-y(i,j);
            chafen1=-u1(i,j)*(rho(i,j+1)-rho(i,j))/deltaX1;
            chafen2=-u2(i,j)*(rho(i+1,j)-rho(i,j))/deltaX2;
        end  
        chafen3=-1*rho(i,j)*phi_last(i,j);
        total=rho(i,j)+timestep*(chafen1+chafen2+chafen3);
        rho_i(i,j)=total;
    end
end

==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_theta.m <==
function theta_new=calculation_theta(i_1,i_2,t,Y1,Y2,sum_phi_y,R,flower_theta0,ep,timestep,s,x,y,L)
theta_new=zeros(length(i_1),length(i_2));
d=2;%维度
for i=1:length(i_1)
    for j=1:length(i_2)
        tem2=0;
        for k=1:length(i_1)
            for l=1:length(i_2)
                cha=max(norm([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)],2)^2,0.01);%|y-x|^2
                K2=1/(2*pi)*([Y1(k,l),Y2(k,l)]-[x(i,j),y(i,j)])/cha;
                K2_ep=(1-exp(-1*cha/ep))*K2;
                item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}'*[flower_theta0{k,l}(1);flower_theta0{k,l}(2)];%根据theta0的初值调
                %item2=exp(-1*timestep*sum_phi_y(k,l))*R{k,l}*0.04*[-1*x(k,l)^3;-1*y(k,l)^3];%根据theta0的初值调
                f=exp(-1*timestep*sum_phi_y(k,l))*(0.01+0.5*3*t)*exp(-2*(Y1(k,l)^2+Y2(k,l)^2)/L^2)*2/L^2*(-2)*[Y1(k,l);Y2(k,l)];
                item3=timestep*s^2*(K2_ep(1)*f(1)+K2_ep(2)*f(2));
                tem2=tem2-s^2*K2_ep(1)*item2(1)-s^2*K2_ep(2)*item2(2)-item3;
            end
        end
        theta_new(i,j)=tem2;
    end
end


==> code/code_for_submitting/code_compressible_flow_unbounded/calculation_u_xyz.m <==
function [u_x1,u_x2]=calculation_u_xyz(i_1,i_2,s,X_t_last1,X_t_last2,X1,X2,Z1,Z2,sum_phi_x,sum_phi_z,timestep,ep,t,w0,alpha,Flower_theta,phi_0,target1,target2)
u_x1=zeros(length(i_1),length(i_2));
u_x2=zeros(length(i_1),length(i_2));
for i=1:length(i_1)
    for j=1:length(i_2)
        total=zeros(1,2);
        for k=1:length(i_1)
            for l=1:length(i_2)
                cha=max(norm([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                if cha==0
                    K2=[0,0];
                else
                    K2=1/(2*pi)*([X1(k,l),X2(k,l)]-[target1(i,j),target2(i,j)])/cha;
                end
                K2_ep=(1-exp(-1*cha/ep))*K2;
                e_cum=exp(-1*timestep*sum_phi_x(k,l))*w0(k,l);
                item1=s^2*[e_cum*K2_ep(2),-1*e_cum*K2_ep(1)];%u的第一项

                %f=t*exp(-1*timestep*sum_phi_x(k,l))*(alpha*Flower_theta{k,l}(1)-alpha*(-0.02)*X_t_last1(k,l));  
                f=t*exp(-1*timestep*sum_phi_x(k,l))*(alpha*Flower_theta{k,l}(1));  
                item2=timestep*s^2*[f*K2_ep(2),-1*f*K2_ep(1)];
                    
        
                 %第三项
                 cha_z=max(norm([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)],2)^2,0.01);%|y-x|^2
                 if cha_z==0
                    K2_z=[0,0];
                 else
                    K2_z=1/(2*pi)*([Z1(k,l),Z2(k,l)]-[target1(i,j),target2(i,j)])/cha_z;
                 end
                 K2_z_ep=(1-exp(-1*cha_z/ep))*K2_z;
                 hou3=exp(-1*timestep*sum_phi_z(k,l))*phi_0(k,l);
                 item3=s^2*[hou3*K2_z_ep(1),hou3*K2_z_ep(2)];
                 item=item1+item2-item3;
                 total=total+item;
            end
        end 
        u_x1(i,j)=total(1);
        u_x2(i,j)=total(2);
        total(1)=0;total(2)=0;
    end
end
A=0;

==> code/code_for_submitting/code_compressible_flow_unbounded/nonboundary_2d_new.m <==
tic
%1.初始化参数
miu=0.15;%miu常数
kaipai=1;%热常数
lambda=0.15;%lambda常数  
scale=2*pi;%空间尺度
timestep=0.5;%时间尺度
endtime=120;%终止时间
timescale=endtime/timestep;%多少个时间点
num=40;%空间尺度分多少格
s=2*scale/num;%mesh size
ep=0.1;%kernal中的epscion常数
alpha=0.005;
d=2;%维度
i_1=-scale:s:scale;
i_2=-scale:s:scale;
[x,y]=meshgrid(i_1,i_2);

particle=1;
theta_total=cell(timescale,1);
u_total=cell(timescale,2);
rho_total=cell(timescale,1);
for i=1:timescale
    theta_total{i,1}=zeros(length(i_1),length(i_2));
    u_total{i,1}=zeros(length(i_1),length(i_2));
    u_total{i,2}=zeros(length(i_1),length(i_2));
    rho_total{i,1}=zeros(length(i_1),length(i_2));
end


for k=1:particle
%2.建立需要存储的变量（元胞）

    X_cell=cell(timescale,2);%存储历史的布朗运动
    Y_cell=cell(timescale,2);%存储历史的布朗运动
    Z_cell=cell(timescale,2);%存储历史的布朗运动
    u_cell=cell(timescale,2);%存储历史的速度，画图用
    u_x_cell=cell(timescale,2);%存储历史的u_x，计算新的X用
    u_y_cell=cell(timescale,2);%存储历史的u_y，计算新的Y用
    u_z_cell=cell(timescale,2);%存储历史的u_z，计算新的Z用
    phi_cell=cell(timescale,1);%存储历史的phi
    phi_cell_x=cell(timescale,1);%存储历史的phi_x
    phi_cell_y=cell(timescale,1);%存储历史的phi_y
    phi_cell_z=cell(timescale,1);%存储历史的phi_z
    theta_cell=cell(timescale,1);%存储历史的温度
    rho_cell=cell(timescale,1);%存储历史的密度
    rho_cell_x=cell(timescale,1);%存储历史的关于x的密度
    rho_cell_y=cell(timescale,1);%存储历史的关于y的密度
    rho_cell_z=cell(timescale,1);%存储历史的关于z的密度
    w_cell=cell(timescale,1);
    rho_cell_tem=cell(timescale,1);%存储历史的密度

    flower_theta_cell=cell(timescale,1);%存储历史的花theta
    %花theta形式也很特殊，是一个{t，1}的元胞，每个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*1的矩阵
    for i=1:timescale
        flower_theta_cell{i,1}=cell(length(i_1),length(i_2));
    end

    S=cell(timescale,1);%存储历史的S，计算用
    %存储S用来计算R,S形式也很特殊，是一个{t，1}的元胞，每个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*d的矩阵
    for i=1:timescale
        tem=cell(length(i_1),length(i_2));
        S{i,1}=tem;
    end
    %R的形式是一个{t,1}的元胞，但是每一个元胞中是（i1*i2）的子元胞，每个子元胞是一个d*d的矩阵
    R=cell(timescale,1);%存储历史的R，计算用
    for i=1:timescale
        tem=cell(length(i_1),length(i_2));
        R{i,1}=tem;
    end

    %3.给定各个变量的初值
    %B1=brwnm2(0,endtime,timestep);
    %B2=brwnm2(0,endtime,timestep);
    %B3=brwnm2(0,endtime,timestep);
    num=3;d=2;
    Brown=brwnm2_multi(0,endtime,timestep,length(i_1),length(i_2),d,num);


    %3.1 给XYZ和u,w初值
    w_0=zeros(length(i_1),length(i_1));%只用得到w0
    X1=zeros(length(i_1),length(i_2));%X的第一个维度
    X2=zeros(length(i_1),length(i_2));%X的第二个维度
    u_01=zeros(length(i_1),length(i_2));%u的初始第一个维度
    u_02=zeros(length(i_1),length(i_2));%u的初始第二个维度
    %假设u初值为(-10sin(x2),10sin(x2))
    for i=1:length(i_1)
        for j=1:length(i_2)
            %X1(i,j)=i_1(i);
            %X2(i,j)=i_2(j);
            %u_01(i,j)=-10*sin(y(i,j));%u的初始条件
            %u_02(i,j)=0.01*cos(y(i,j)/4);
            u_02(i,j)=0.01*exp(y(i,j)^3/2/scale^3);
            %w_0(i,j)=10*cos(y(i,j));%w的初始条件      
            u_01(i,j)=0;%u的初始条件
            %u_02(i,j)=0;
            w_0(i,j)=0;%w的初始条件    
        end
    end
    X_cell{1,1}=x;X_cell{1,2}=y;%XYZ
    Y_cell{1,1}=x;Y_cell{1,2}=y;Z_cell{1,1}=x;Z_cell{1,2}=y;
    u_cell{1,1}=u_01;u_cell{1,2}=u_02;%u的初值
    u_x_cell{1,1}=u_01;u_x_cell{1,2}=u_02;%u_x的初值
    u_y_cell{1,1}=u_01;u_y_cell{1,2}=u_02;%u_y的初值
    u_z_cell{1,1}=u_01;u_z_cell{1,2}=u_02;%u_z的初值
    w_cell{1,1}=w_0;
    

    %3.2 给rho,theta,flower_theta,phi的初值
    %rho和theta是单独给，flower_theta,和phi分别跟theta和u有关
    %rho
    %rho_0=ones(length(i_1),length(i_2))+0.01*randn(length(i_1),length(i_2));%初始密度
    rho_0=ones(length(i_1),length(i_2));%初始密度
    rho_cell{1}=rho_0;
    rho_cell_x{1}=rho_0;
    rho_cell_y{1}=rho_0;
    rho_cell_z{1}=rho_0;
   

    %theta
    theta_0=zeros(length(i_1),length(i_2));
    for i=1:length(i_1)
        for j= 1:length(i_2)
            %theta_0(i,j)=0.01*(8*pi^2-x(i,j)^2-y(i,j)^2);
            theta_0(i,j)=0.01;
        end
    end
    theta_cell{1}=theta_0;
    theta_cell_x{1}=theta_0;
    

    %flower_theta
    for i=1:length(i_1)
        for j= 1:length(i_2)
            %flower_theta_cell{1,1}{i,j}=[-0.02*x(i,j);-0.02*y(i,j)];
            flower_theta_cell{1,1}{i,j}=[0;0];
        end
    end

    %phi
    phi_0=zeros(length(i_1),length(i_2));
    phi_0_x=zeros(length(i_1),length(i_2));
    phi_0_y=zeros(length(i_1),length(i_2));
    phi_0_z=zeros(length(i_1),length(i_2));
    for i=1:length(i_1)
        for j= 1:length(i_2)
            %phi_0(i,j)=-0.01*sin(y(i,j)/4)/4;
            %phi_0_x(i,j)=-0.01*sin(y(i,j)/4)/4;
            %phi_0_y(i,j)=-0.01*sin(y(i,j)/4)/4;
            %phi_0_z(i,j)=-0.01*sin(y(i,j)/4)/4;
            phi_0(i,j)=0.03*y(i,j)^2/2/scale^3*exp(y(i,j)^3/2/scale^3);
            phi_0_x(i,j)=0.03*y(i,j)^2/2/scale^3*exp(y(i,j)^3/2/scale^3);
            phi_0_y(i,j)=0.03*y(i,j)^2/2/scale^3*exp(y(i,j)^3/2/scale^3);
            phi_0_z(i,j)=0.03*y(i,j)^2/2/scale^3*exp(y(i,j)^3/2/scale^3);
        end
    end
    phi_cell{1,1}=phi_0;
    phi_cell_x{1,1}=phi_0_x;%存储历史的phi_x
    phi_cell_y{1,1}=phi_0_y;%存储历史的phi_y
    phi_cell_z{1,1}=phi_0_z;%存储历史的phi_z


    %S
    for i=1:length(i_1)
        for j= 1:length(i_2)
           %S{1,1}{i,j}=[0,-10*cos(y(i,j));0,cos(y(i,j)/4)/4];
           S{1,1}{i,j}=[0,0;0,0];
        end
    end

    %R
    for i=1:length(i_1)
        for j= 1:length(i_2)
            R{1,1}{i,j}=eye(d,d);
        end
    end

    sum_phi=phi_cell{1,1};
    sum_phi_x=phi_cell_x{1,1};%储存exp(phi)求和来节约内存
    sum_phi_y=phi_cell_y{1,1};
    sum_phi_z=phi_cell_z{1,1};
    target=cell(1,2);
    target{1,1}=x;target{1,2}=y;
        
%4 迭代        
    for t=2:timescale
    
        %计算不同时刻的XYZ
        [a,b]=SDE1(X_cell{t-1,1},X_cell{t-1,2},u_x_cell{t-1,1},u_x_cell{t-1,2},rho_cell_x{t-1,1},Brown{t-1}{1,1},Brown{t-1}{2,1},miu,timestep);%输出X两个维度的矩阵，
        [c,d]=SDE2(Y_cell{t-1,1},Y_cell{t-1,2},u_y_cell{t-1,1},u_y_cell{t-1,1},rho_cell_y{t-1,1},Brown{t-1}{3,1},Brown{t-1}{4,1},kaipai,timestep);%输出Y两个维度的矩阵，
        [e,f]=SDE3(Z_cell{t-1,1},Z_cell{t-1,2},u_z_cell{t-1,1},u_z_cell{t-1,1},rho_cell_z{t-1,1},Brown{t-1}{5,1},Brown{t-1}{6,1},lambda,miu,timestep);%输出Z两个维度的矩阵，
        X_cell{t,1}=a;X_cell{t,2}=b;
        Y_cell{t,1}=c;Y_cell{t,2}=d;
        Z_cell{t,1}=e;Z_cell{t,2}=f;
    
    
        %计算u
        [u1,u2]=calculation_u_xyz(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,x,y);
        u_cell{t,1}=u1;u_cell{t,2}=u2;

    
        %计算u_xyz
        [u_x1,u_x2]=calculation_u_xyz(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,X_cell{t,1},X_cell{t,2});
        [u_y1,u_y2]=calculation_u_xyz(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Y_cell{t,1},Y_cell{t,2});
        [u_z1,u_z2]=calculation_u_xyz(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Z_cell{t,1},Z_cell{t,2});
        u_x_cell{t,1}=u_x1;u_x_cell{t,2}=u_x2;
        u_y_cell{t,1}=u_y1;u_y_cell{t,2}=u_y2;
        u_z_cell{t,1}=u_z1;u_z_cell{t,2}=u_z2;
    
        %计算S
        [~,phi,w]=calculation_S(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,x,y);%输出S
        %phi=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target);
        phi_cell{t,1}=phi;
        w_cell{t,1}=w;
        sum_phi=sum_phi+phi;
        %计算phi_xyz
        target_x=cell(1,2);target_x{1,1}=X_cell{t,1};target_x{1,2}=X_cell{t,2};
        target_y=cell(1,2);target_y{1,1}=Y_cell{t,1};target_y{1,2}=Y_cell{t,2};
        target_z=cell(1,2);target_z{1,1}=Z_cell{t,1};target_z{1,2}=Z_cell{t,2};
    
        %phi_x=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_x);
        [~,phi_x,~]=calculation_S(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,X_cell{t,1},X_cell{t,2});%输出S
        phi_cell_x{t,1}=phi_x;
    
        %phi_y=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_y);
        [S_new,phi_y,~]=calculation_S(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Y_cell{t,1},Y_cell{t,2});%输出S
        S{t,1}=S_new;
        phi_cell_y{t,1}=phi_y;
    
        %phi_z=calculation_phi_xyz(i_1,i_2,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,t,s,w_0,alpha,flower_theta_cell{t-1,1},ep,timestep,phi_0,target_z);
        [~,phi_z,~]=calculation_S(i_1,i_2,s,X_cell{t-1,1},X_cell{t-1,2},X_cell{t,1},X_cell{t,2},Z_cell{t,1},Z_cell{t,2},sum_phi_x,sum_phi_z,timestep,ep,t,w_0,alpha,flower_theta_cell{t-1,1},phi_0,Z_cell{t,1},Z_cell{t,2});%输出S
        phi_cell_z{t,1}=phi_z;
    
        sum_phi_x=sum_phi_x+phi_x;
        sum_phi_y=sum_phi_y+phi_y;
        sum_phi_z=sum_phi_z+phi_z;
    
        %计算R
        R_new=calculation_R(i_1,i_2,t,S,timestep);
        R{t,1}=R_new;
    
        %theta的形式是一个{t,1}的元胞，但是每一个元胞中是（i1*i2）的矩阵
        theta_new=calculation_theta(i_1,i_2,t,Y_cell{t,1},Y_cell{t,2},sum_phi_y,R{t,1},flower_theta_cell{1,1},ep,timestep,s,x,y,scale);%如果theta初值改了，这里要改
        %theta_new=calculation_theta_chafen(i_1,i_2,t,kaipai,u_cell{t,1},u_cell{t,2},rho_cell{t,1},theta_cell{t-1,1},timestep,x,y);
        theta_cell{t,1}=theta_new;
        
    
        %theta_x=calculation_theta_chafen(i_1,i_2,t,kaipai,u_cell{t,1},u_cell{t,2},rho_cell{t,1},theta_cell{t-1,1},timestep,X_cell{t,1},X_cell{t,1});
        %theta_cell_x{t,1}=theta_new;
    
        %flower_theta
        flower_theta_new=calculation_Flower_theta(i_1,i_2,Y_cell{t,1},Y_cell{t,2},sum_phi_y,R{t,1},flower_theta_cell{1,1},t,s,ep,timestep,X_cell{t,1},X_cell{t,2},x,y,scale);
        %flower_theta_new=calculation_Flower_theta_chafen(i_1,i_2,X_cell{t,1},X_cell{t,2},theta_cell_x{t,1});
        flower_theta_cell{t,1}=flower_theta_new;
        
        %计算rho
        rho_i=calculation_rho_chafen_new(i_1,i_2,t,u_cell{t-1,1},u_cell{t-1,2},rho_cell{t-1,1},phi_cell{t-1,1},timestep,x,y);
        rho_i_tem=calculation_rho(i_1,i_2,t,sum_phi,rho_0,timestep);
        rho_cell{t,1}=rho_i;rho_cell_tem{t,1}=rho_i_tem;
    
        rho_x=calculation_rho_chafen_new(i_1,i_2,t,u_x_cell{t-1,1},u_x_cell{t-1,2},rho_cell_x{t-1,1},phi_cell_x{t-1,1},timestep,X_cell{t-1,1},X_cell{t-1,2});
        %rho_x=calculation_rho(i_1,i_2,t,sum_phi_x,rho_0,timestep);
        rho_cell_x{t,1}=rho_x;

        rho_y=calculation_rho_chafen_new(i_1,i_2,t,u_y_cell{t-1,1},u_y_cell{t-1,2},rho_cell_y{t-1,1},phi_cell_y{t-1,1},timestep,Y_cell{t-1,1},Y_cell{t-1,2});
        %rho_y=calculation_rho(i_1,i_2,t,sum_phi_y,rho_0,timestep);
        rho_cell_y{t,1}=rho_y;
    
        rho_z=calculation_rho_chafen_new(i_1,i_2,t,u_z_cell{t-1,1},u_z_cell{t-1,2},rho_cell_z{t-1,1},phi_cell_z{t-1,1},timestep,Z_cell{t-1,1},Z_cell{t-1,2});
        %rho_z=calculation_rho(i_1,i_2,t,sum_phi_z,rho_0,timestep);
        rho_cell_z{t,1}=rho_z;
        
    end
    
    for jj=1:timescale
        u_total{jj,1}=u_total{jj,1}+1/particle*u_cell{jj,1};
        u_total{jj,2}=u_total{jj,2}+1/particle*u_cell{jj,2};
        theta_total{jj,1}=theta_total{jj,1}+1/particle*theta_cell{jj,1};
        rho_total{jj,1}=rho_total{jj,1}+1/particle*rho_cell{jj,1};
    end
    A=0;
    
end

endclock=toc;

